First principles simulations of dense hydrogen

Accurate knowledge of the properties of hydrogen at high compression is crucial for astrophysics (e.g. planetary and stellar interiors, brown dwarfs, atmosphere of compact stars) and laboratory experiments, including inertial confinement fusion. There exists experimental data for the equation of state, conductivity, and Thomson scattering spectra. However, the analysis of the measurements at extreme pressures and temperatures typically involves additional model assumptions, which makes it difficult to assess the accuracy of the experimental data. rigorously. On the other hand, theory and modeling have produced extensive collections of data. They originate from a very large variety of models and simulations including path integral Monte Carlo (PIMC) simulations, density functional theory (DFT), chemical models, machine-learned models, and combinations thereof. At the same time, each of these methods has fundamental limitations (fermion sign problem in PIMC, approximate exchange-correlation functionals of DFT, inconsistent interaction energy contributions in chemical models, etc.), so for some parameter ranges accurate predictions are difficult. Recently, a number of breakthroughs in first principle PIMC and DFT simulations were achieved which are discussed in this review. Here we use these results to benchmark different simulation methods. We present an update of the hydrogen phase diagram at high pressures, the expected phase transitions, and thermodynamic properties including the equation of state and momentum distribution. Furthermore, we discuss available dynamic results for warm dense hydrogen, including the conductivity, dynamic structure factor, plasmon dispersion, imaginary-time structure, and density response functions. We conclude by outlining strategies to combine different simulations to achieve accurate theoretical predictions.

==> dft-data/errors_tdyn_v07.py <==
#!/usr/bin/python3

# This script evaluates the error of pressure and internal energy
# of a DFT-MD simulation with VASP. This file is version 7.
# 
# Please look at possible commands (parameter "-h").
#
# This code is based on a snippet written by Armin Bergermann.
# Valentin Karasiev and Mandy Bethkenhagen provided additional input regarding
# the implementation.
# The implementation was done by Martin Preising (martin.preising@uni-rostock.de).
#
# Please use and modify this script to your hearts' content.
# An acknowledgement in publications using this code would be very much appreciated.
#
# Note from Mandy Bethkenhagen: 
# The ideal contibutions to pressure and energy in VASP are calculated using
# a particle number of N-1 due to the loss of one degree of fredom when coupling to
# a thermostat. I therefore calculate ideal contributions of pressure and energy
# from the temperature. This is especially important if the calculation has (very)
# few atoms. An alternate approach would be to multiply the values in the OUTCAR
# by N/(N-1), which gives the exact same result.

import sys, subprocess, os, getopt
import matplotlib.pyplot as plt
import numpy as np
import statistics as st
from operator import add
from pathlib import Path

#DEBUG = True
DEBUG = False

VASPvarList = ('p_corr', 'u_corr', 'T')
calcVarList = ('p_id', 'p_tot', 'u_id', 'u_tot')



def printHelp():
    print("errors_tdyn.py")
    print("\nGeneral options:")
    print("     -h [--help]         show help message and exit")
    print("\nInput options:")
    print("     -d [--directory]    search for OUTCARs in directories containing this string")
    print("     -f [--from]         begin evaluation from")
    print("     -t [--to]           end evaluation at")
    print("")
    
def getOptions(argv):
    _from, _to, folderNameString = -1, -1, ''
    try:
        opts, args = getopt.getopt(argv,"hd:f:t:",["help", "directory=", "from=", "to="])
    except getopt.GetoptError:
        print("This option does not exist.")
        printHelp()
        sys.exit(2)
       
    for opt, arg in opts:
        if opt in ("-h", "--help"):
            printHelp()
            sys.exit(2)
        elif opt in ("-d", "--directory"):
            folderNameString = arg
        elif opt in ("-f", "--from"):
            _from = arg
        elif opt in ("-t", "--to"):
            _to = arg
    
    return [_from, _to, folderNameString]

def getCommands1():
    #cmd1 = ("grep 'total pressure' OUTCAR | awk '{print $4}' >> ../p_tot.dat")
    cmd2 = ("grep 'external' OUTCAR | awk '{print $4}' >> ../p_corr.dat")
    #cmd3 = ("grep 'kinetic pressure' OUTCAR | awk '{print $7}' >> ../p_id.dat")
    
    cmd4 = ("grep 'energy  without entropy' OUTCAR | awk '{print $4}' >> ../u_corr.dat")
    #cmd5 = ("grep 'kinetic energy EKIN' OUTCAR | awk '{print $5}' >> ../u_id.dat")
    cmd6 = ("grep 'kin. lattice  EKIN_LAT= ' OUTCAR | sed s:'(temperature':: | awk '{print $5}' >> ../T.dat")
    
    #return [cmd1, cmd2, cmd3, cmd4, cmd5, cmd6]
    return [cmd2, cmd4, cmd6]

def getCommands2():
    #cmd1 = ("grep 'total pressure' OUTCAR | awk '{print $4}' >> p_tot.dat")
    cmd2 = ("grep 'external' OUTCAR | awk '{print $4}' >> p_corr.dat")
    #cmd3 = ("grep 'kinetic pressure' OUTCAR | awk '{print $7}' >> p_id.dat")
    
    cmd4 = ("grep 'energy  without entropy' OUTCAR | awk '{print $4}' >> u_corr.dat")
    #cmd5 = ("grep 'kinetic energy EKIN' OUTCAR | awk '{print $5}' >> u_id.dat")
    cmd6 = ("grep 'kin. lattice  EKIN_LAT= ' OUTCAR | sed s:'(temperature':: | awk '{print $5}' >> T.dat")
    
    #return [cmd1, cmd2, cmd3, cmd4, cmd5, cmd6]
    return [cmd2, cmd4, cmd6]



def deleteOldFiles():
    printDebug = 0
    
    varList = []
    varList.extend(VASPvarList)
    varList.extend(calcVarList)
    
    for var in varList:
        fileName = var + '.dat'
        if os.access(fileName, os.R_OK):
            if DEBUG and printDebug == 0:
                print("Deleting old files...")
                printDebug = 1
            os.remove(fileName)
            if DEBUG:
                print(" Deleted", fileName)

def executeCommandList(cmdList):
    for cmd in cmdList:
        if DEBUG:
            print(" Executing:", cmd)
        subprocess.run(cmd, shell=True, check=True)

def checkIfFoldersWithFolderNameStringAndSaneOUTCARexist(n_OUTCARs_read, folderNameString):
    if n_OUTCARs_read == 0:
        print("\nERROR: No directory containing the string '%s' could be found." %folderNameString)
        folderNameString = input(" Read OUTCAR(s) from directories containing the following string: ")
        folderNameString = writeVASPoutputFiles(folderNameString)
    
    return folderNameString

def writeVASPoutputFiles(folderNameString):
    cmdList = getCommands1()
    deleteOldFiles()
    
    if DEBUG:
        print("Writing files...")
    
    n_OUTCARs_read = int(0)
    for run in sorted(os.listdir(".")):
        if os.path.isdir(run):
            if folderNameString in run:
                if DEBUG:
                    print(" Entering", run)
                os.chdir(run)
                
                if os.access("OUTCAR", os.R_OK):
                    executeCommandList(cmdList)
                    n_OUTCARs_read += 1
                
                os.chdir("..")
               
    if os.access("OUTCAR", os.R_OK):
        cmdList2 = getCommands2()
        executeCommandList(cmdList2)
        n_OUTCARs_read += 1
        
    folderNameString = checkIfFoldersWithFolderNameStringAndSaneOUTCARexist(n_OUTCARs_read, folderNameString)
    
    return folderNameString

def removeFile(fileName):
    if os.access(fileName, os.R_OK):
        os.remove(fileName)
        if DEBUG:
            print(" Deleted", fileName)

def writeTemperatureFileFromOSZICARs(folderNameString):
    fileName = VASPvarList[2] + '.dat'
    removeFile(fileName)
    
    for run in sorted(os.listdir(".")):
        if os.path.isdir(run):
            if folderNameString in run:
                if DEBUG:
                    print(" Entering %s to extract the temperature from OSZICAR" %run)
                os.chdir(run)
                
                if os.access("OSZICAR", os.R_OK):
                    subprocess.run("grep T OSZICAR | awk '{print $3}' >> ../T.dat", shell=True, check=True)
                
                os.chdir("..")
                
    if os.access("OSZICAR", os.R_OK):
        subprocess.run("grep T OSZICAR | awk '{print $3}' >> T.dat", shell=True, check=True)

def checkIfTemperaturesAreSane(folderNameString):
    fileName = VASPvarList[2] + '.dat'
    string = "********"
    
    with open(fileName) as myfile:
        if string in myfile.read():
            print("Your OUTCAR(s) contain the string '********' instead of temperatures above 100 000 K.")
            print(" -> Using OSZICAR(s) instead of the OUTCAR(s) to obtain temperatures...")
            writeTemperatureFileFromOSZICARs(folderNameString)

def readVASPoutputFiles(folderNameString):
    fileContents = []
    
    checkIfTemperaturesAreSane(folderNameString)
    
    for var in VASPvarList:
        fileName = var + '.dat'
        file_empty = os.stat(fileName).st_size
        
        if file_empty:
            fileContents.append(np.loadtxt(fileName))
        else:
            fileContents.append(np.array(0))
    
    return fileContents

def getNions(folderNameString):
    if os.access("OUTCAR", os.R_OK):
        return int(subprocess.getoutput("grep NIONS OUTCAR | awk '{print $12}'"))
    
    for run in sorted(os.listdir(".")):
        if os.path.isdir(run):
            if folderNameString in run:
                if DEBUG:
                    print(" Entering %s to extract the number of ions" %run)
                os.chdir(run)
                
                if os.access("OUTCAR", os.R_OK):
                    N_ions = int(subprocess.getoutput("grep NIONS OUTCAR | awk '{print $12}'"))
                    os.chdir("..")
                    return N_ions
                
                os.chdir("..")
                
    print("ERROR: Could not find the number of ions (string: 'NIONS' in any of the OUTCARs!")

def extractBoxVectors():
    box_vectors = []
    for vector in 'A1', 'A2', 'A3':
        vector_line = subprocess.getoutput("grep '%s = ' OUTCAR" %vector)
        vector_line_split = vector_line.split()[-3:]
        box_vector = [float(x[:-1]) for x in vector_line_split]
        box_vectors.append(box_vector)
    if DEBUG:
        print("Box vectors: %s" %(box_vectors))
    
    return np.array(box_vectors)
    
def calculateVolume(folderNameString):
    if os.access("OUTCAR", os.R_OK):
        box_vectors = extractBoxVectors()
    else:
        for run in sorted(os.listdir(".")):
            if os.path.isdir(run):
                if folderNameString in run:
                    if DEBUG:
                        print(" Entering %s to extract box vectors" %run)
                    os.chdir(run)
                    
                    if os.access("OUTCAR", os.R_OK):
                        box_vectors = extractBoxVectors()
                        os.chdir("..")
                        break
                    
                    os.chdir("..")
        
    return np.dot(box_vectors[0], (np.cross(box_vectors[1], box_vectors[2])) )*10E-30

def calculateIdealContributions(fileContents, folderNameString):
    temperature = fileContents[2]
    N_ions = getNions(folderNameString)
    volume = calculateVolume(folderNameString)
    k_B = float(1.380649E-23)
    k_B_eV = float(8.617333262E-5)
    
    p_id = np.array(N_ions*k_B/volume*temperature*10E-8)
    p_tot = np.array(p_id + fileContents[0])
    
    u_id = np.array(3/2 * N_ions*k_B_eV*temperature)
    u_tot = np.array(u_id + fileContents[1])
    
    return p_id, p_tot, u_id, u_tot

def writeIdealContributionsToFile(ideal_contributions):
    i = 0
    for var in calcVarList:
        fileName = calcVarList[i] + '.dat'
        with open(fileName, 'w') as output:
            for line in ideal_contributions[i]:
                output.write("%.2f\n" %line)
        i += 1
    


def testIfCalculationIsStatic(fileContents):
    try:
        fileContents[2][0]
    except IndexError:
        return("yes")
    else:
        return("no")
    
def handleStaticCalculation(fileContents, static_calculation):
    printOutput(fileContents, np.zeros(len(fileContents)), static_calculation)



def printPressure(p_corr, average):
    my_dpi=96
    fig = plt.figure(figsize=(1600/my_dpi, 800/my_dpi), dpi=my_dpi)
    ax1 = fig.add_subplot(1,1,1)
    x = np.arange(len(p_corr))
    
    plt.xlabel("Time Step")
    plt.ylabel("p_corr [kB]")
    
    x2 = [average[0][0], average[1][0]]
    average = [average[0][1], average[1][1]]

    ax1.plot(x,p_corr)
    ax1.plot(x2,average)
    plt.show()



def calculate_average_pressure_of_last_10_percent_of_simulation(pressure):
    average_pressure_of_last_10_percent_of_simulation = []
    
    ninety_percent_of_simulation = int(len(pressure)/10)
    
    mean_pressure_of_last_10_percent_of_simulation = st.mean(pressure[(ninety_percent_of_simulation - 1):len(pressure) - 1])
    
    average_pressure_of_last_10_percent_of_simulation.append([0, mean_pressure_of_last_10_percent_of_simulation])
    average_pressure_of_last_10_percent_of_simulation.append([len(pressure) - 1, mean_pressure_of_last_10_percent_of_simulation])
    
    return average_pressure_of_last_10_percent_of_simulation

def testIfInt(num):
    try:
        int(num)
        return "true"
    except ValueError:
        return "false"

def iterateUntilIsInt(testVar):
    isInt = testIfInt(testVar)
    
    while isInt == 'false':
        testVar = input("'%s' is not an integer... Please input an integer and hit enter: " %_from)
        isInt = testIfInt(testVar)
    
    return int(testVar)

def askForStart(length):
    _from = input("Start evaluation at time step no. (of %s steps): " %length)
    if _from == '':
        _from = int(0)
    else:
        _from = int(_from)
    return _from

def readStartingPoint(_from, pressure):
    average_pressure_of_last_10_percent_of_simulation = calculate_average_pressure_of_last_10_percent_of_simulation(pressure)
    
    if _from == -1:
        printPressure(pressure, average_pressure_of_last_10_percent_of_simulation)
        _from = askForStart(len(pressure))
        
    _from = iterateUntilIsInt(_from)
            
    return _from



def handleStartAndEndPoints(options, fileContents):
    if options[0] == -1:
        _from = readStartingPoint(options[0], fileContents[0])
    else:
        _from = iterateUntilIsInt(options[0])
    if options[1] == -1:
        _to = len(fileContents[1])
    else:
        _to = iterateUntilIsInt(options[1])
        
    while _to < _from:
        print("\nERROR: stepNo(start evaluation) > stepNo(end evaluation)!")
        print(" -> %i > %i\n" %(_from, _to))
        _from = askForStart(len(fileContents[0]))
        _from = iterateUntilIsInt(_from)
        if options[1] != -1:
            _to = input("End evaluation at time step no.: ")
            _to = iterateUntilIsInt(_to)
        
    return _from, _to
        
def calculateMeanValues(_from, _to, fileContents):
    steps = _to - _from
    
    mean_quantities = []
    
    for quantity in fileContents:
        mean_quantities.append(st.mean(quantity[_from:_to]))

    return mean_quantities

def calculateChunkSize(nSteps_total, nChunks, min_chunk_size):
    chunk_size = nSteps_total / nChunks
    if chunk_size < min_chunk_size:
        return 1
    
    modulo = nSteps_total % chunk_size
    if modulo != 0:
        if DEBUG:
            print("   [Not evaluating nChunks = %i: Modulo nSteps_total (%i) %% chunk_size (%i) leaves %2.2e.]" %(nChunks, nSteps_total, chunk_size, modulo))
        return 0
    else:
        chunk_size = int(chunk_size)
    return chunk_size

def iterateThroughChunks(_from, chunk_size, nChunks, fileContents):
    chunk_start = _from + 1
    chunk_end = _from + chunk_size
    
    mean_chunk_quantities_list = [ [] for _ in range(len(fileContents)) ]
    for i in range(1, nChunks + 1):
        for j in range(len(fileContents)):
            sub_array = fileContents[j][chunk_start:chunk_end]
            mean_chunk_quantities_list[j].append(st.mean(sub_array))
        if DEBUG:
            print("  chunk %i/%i (%i - %i): mean correlation pressure: %2.2e kbar" %(i, nChunks, chunk_start, chunk_end, mean_chunk_quantities_list[0][i-1]))

        chunk_start = _from + i*chunk_size + 1
        chunk_end = chunk_start + chunk_size - 1
        
    return mean_chunk_quantities_list

def calculateErrorSubArray(mean_chunk_quantities_list, nChunks):
    sub_array_errors_of_mean_chunk_quantities = []
    for j in range(len(mean_chunk_quantities_list)):
        sub_array_errors_of_mean_chunk_quantities.append(np.std(mean_chunk_quantities_list[j])/np.sqrt(nChunks))
    sub_array_errors_of_mean_chunk_quantities.append(nChunks)
    
    if DEBUG:
        print(" nChunks = %i: error_p_corr = %2.2e kbar" %(nChunks, sub_array_errors_of_mean_chunk_quantities[0]))
        
    return sub_array_errors_of_mean_chunk_quantities

def calculateErrors(_from, _to, fileContents):
    nSteps_total = _to - _from
    max_nChunks = int(nSteps_total/20)
    min_nChunks = 10
    min_chunk_size = 100
    errors_of_mean_chunk_pressures = []
    errors_of_mean_chunk_quantities = []
    
    print("\nEvaluating %i steps from %i to %i..." %(nSteps_total, _from + 1, _to))
    
    if nSteps_total < 1000:
        print("Less than 1000 steps are being evaluated. A division into chunks is not reasonable. No error analysis possible.")
        return [0, 0, 0, 0, 0, 0, 0]
    else:
        for nChunks in range(min_nChunks, max_nChunks + 1):
            chunk_size = calculateChunkSize(nSteps_total, nChunks, min_chunk_size)
            if chunk_size == 0:
                continue
            elif chunk_size == 1:
                break
                
            mean_chunk_quantities_list = iterateThroughChunks(_from, chunk_size, nChunks, fileContents)
            sub_array_errors_of_mean_chunk_quantities = calculateErrorSubArray(mean_chunk_quantities_list, nChunks)
            
            errors_of_mean_chunk_quantities.append(sub_array_errors_of_mean_chunk_quantities)
        
        np_list_of_errors = np.array(errors_of_mean_chunk_quantities)
    
    index_min_pressure_error = np.argmin(np_list_of_errors[:,0])
    np_list_of_min_errors = np_list_of_errors[index_min_pressure_error]
    
    min_error = np_list_of_errors[index_min_pressure_error][0]
    nChunks_of_min_error = np_list_of_errors[index_min_pressure_error][len(np_list_of_min_errors) - 1]
    
    print("\nWe obtain the lowest error in p_corr of %2.2e GPa with %i chunks of %i steps each.\n" %(min_error*0.1, nChunks_of_min_error, nSteps_total / nChunks_of_min_error))
    
    return np_list_of_min_errors

def handleMDsimulation(options, fileContents, static_calculation):
    _from, _to = handleStartAndEndPoints(options, fileContents)
    
    mean_values = calculateMeanValues(_from, _to, fileContents)
    min_errors = calculateErrors(_from, _to, fileContents)

    printOutput(mean_values, min_errors, static_calculation)



def getLinesToPrint(values, errors, static_calculation):
    # indices:
    # 0: p_corr, 1: u_corr, 2:T, 3: p_id, 4: p_tot, 5: u_id, 6: u_tot
    lines = []
    
    if static_calculation == "yes":
        lines.append("Thermodynamics (static calculation):")
        lines.append("------------------------------------")
        lines.append("p_corr:         ( %9.3f ) GPa" %(values[0]*0.1) )
        lines.append("p_ideal:        ( %9.3f ) GPa" %(values[3]*0.1) )
        lines.append("p_tot:          ( %9.3f ) GPa" %(values[4]*0.1) )
        lines.append("u_corr:         ( %9.3f ) eV" %(values[1]) )
        lines.append("u_ideal:        ( %9.3f ) eV" %(values[5]) )
        lines.append("u_tot:          ( %9.3f ) eV" %(values[6]) )
        lines.append("temperature:    ( %9.3f ) K" %(values[2]) )
    else:
        lines.append("Thermodynamics:")
        lines.append("---------------")
        lines.append("p_corr:         ( %9.3f +/- %8.4f) GPa [ %3.3f%% ]" %(values[0]*0.1, errors[0]*0.1, abs(errors[0]/values[0]*100)) )
        lines.append("p_ideal:        ( %9.3f +/- %8.4f) GPa [ %3.3f%% ]" %(values[3]*0.1, errors[3]*0.1, abs(errors[3]/values[3]*100)) )
        lines.append("p_tot:          ( %9.3f +/- %8.4f) GPa [ %3.3f%% ]" %(values[4]*0.1, errors[4]*0.1, abs(errors[4]/values[4]*100)) )
        lines.append("u_corr:         ( %9.3f +/- %8.4f) eV" %(values[1], errors[1]) )
        lines.append("u_ideal:        ( %9.3f +/- %8.4f) eV" %(values[5], errors[5]) )
        lines.append("u_tot:          ( %9.3f +/- %8.4f) eV" %(values[6], errors[6]) )
        lines.append("temperature:    ( %9.3f +/- %8.4f) K   [ %3.3f%% ]" %(values[2], errors[2], abs(errors[2]/values[2]*100)) )
        
    return lines

def printOutput(values, errors, static_calculation):
    lines = getLinesToPrint(values, errors, static_calculation)
    
    for line in lines:
        print(line)
    
    with open("error_analysis.dat", 'w') as output:
        for line in lines:
            output.write('%s\n' %line)
    


def main(argv):
    options = getOptions(argv)
    folderNameString = options[2]
    
    folderNameString = writeVASPoutputFiles(folderNameString)
    
    fileContents = readVASPoutputFiles(folderNameString)
    
    ideal_contributions = calculateIdealContributions(fileContents, folderNameString)
    writeIdealContributionsToFile(ideal_contributions)
    
    fileContents.extend(ideal_contributions)    #0: p_corr, 1: u_corr, 2:T, 3: p_id, 4: p_tot, 5: u_id, 6: u_tot
    
    static_calculation = testIfCalculationIsStatic(fileContents)
    
    if static_calculation == "yes":
        handleStaticCalculation(fileContents, static_calculation)
    else:
        handleMDsimulation(options, fileContents, static_calculation)
    
    
    
    
    
if __name__ == "__main__":
   main(sys.argv[1:])

